Sampling-based Continuous Optimization with Coupled Variables for RNA Design

The task of RNA design given a target structure aims to find a sequence that can fold into that structure. It is a computationally hard problem where some version(s) have been proven to be NP-hard. As a result, heuristic methods such as local search have been popular for this task, but by only exploring a fixed number of candidates. They can not keep up with the exponential growth of the design space, and often perform poorly on longer and harder-to-design structures. We instead formulate these discrete problems as continuous optimization, which starts with a distribution over all possible candidate sequences, and uses gradient descent to improve the expectation of an objective function. We define novel distributions based on coupled variables to rule out invalid sequences given the target structure and to model the correlation between nucleotides. To make it universally applicable to any objective function, we use sampling to approximate the expected objective function, to estimate the gradient, and to select the final candidate. Compared to the state-of-the-art methods, our work consistently outperforms them in key metrics such as Boltzmann probability, ensemble defect, and energy gap, especially on long and hard-to-design puzzles in the Eterna100 benchmark. Our code is available at: http://github.com/weiyutang1010/ncrna_design.

==> samples/entropy.py <==
#!/usr/bin/env python3

"""
    Calculate the entropy for each step
"""


import numpy as np
import itertools

with open("temp.txt", "r") as f:
    lines = f.read().split('\n')

    entropy = []
    for idx, line in enumerate(lines):
        if line == "Distribution":
            # next 5 lines describe the distribution
            dist = lines[idx+1: idx+6]
            dist = [line.split(': ')[1] for line in dist]
            dist = [line.split(', ') for line in dist]
            dist = [[float(x.split(' ')[1]) for x in line] for line in dist]
            
            entropy_val = 0
            for values in itertools.product(*dist):
                p = np.prod(values)
                if p == 0:
                    entropy_val += 0
                else:
                    entropy_val += -p * np.log(p)

            entropy.append(round(entropy_val,4))

print(entropy)

==> samples/main.py <==
#!/usr/bin/env python3

"""
Generate table used in section 3 example figure
"""

import numpy as np

# samples = [(index, seq, p(y* | x))]
samples = []
with open('./samples/samples.txt', 'r') as f:
    samples = f.read().split('\n')
    samples = [sample.split(' ') for sample in samples if len(sample) > 0]

print("\\begin{tabular}{c|ccccccccc|c|c}")
# print("\t & & & & & & & & & & $p(\\vecystar \\mid \\vecx)$ & $- \log p(\\vecystar \\mid \\vecx)$\\\\")
print("\t & ( & ( & ( & . & . & . & ) & ) & ) & $p(\\vecystar \\mid \\vecx)$ & $- \log p(\\vecystar \\mid \\vecx)$ \\\\")
print("\t\\hline")

line_break = "\t$\\cdots$ & \\multicolumn{9}{c|}{$\\cdots$} & $\\cdots$ & $\\cdots$ \\\\"
color_map = {'A': 'green', 'C': 'red', 'G': 'orange', 'U': 'blue'}

for sample in samples:
    idx, seq, prob, neg_log_prob = sample

    # if idx == '2500':
    #     print(line_break)

    print(f"\t{idx}", end=" & ")
    for c in seq:
        color = color_map[c]    
        print(f"\\color{{{color}}}{{\\nuc{c}}}", end=" & ")
    # print(f"${prob_first:.3f} \\times 10^{{{prob_last}}}$\\\\")

    # if idx == '1':
    #     print(f"$\\mathbf{{{float(prob):.3f}}}$ & $\mathbf{{{float(neg_log_prob):.2f}}}$\\\\")
    # else:
    print(f"${float(prob):.3f}$ & ${float(neg_log_prob):.2f}$\\\\")



print("\\end{tabular}")

print()

with open('./samples/distribution.txt', 'r') as f:
    dist = f.read().split('\n')
    dist = [probs.split(': ')[1] for probs in dist if len(probs) > 0]
    dist = [prob.split(', ') for prob in dist]

for probs in dist:
    for idx, prob in enumerate(probs):
        nucs, prob = prob.split(' ')
        prob = float(prob)

        nucs_map = {'A': '\\nucA', 'C': '\\nucC', 'G': '\\nucG', 'U': '\\nucU'}

        for nuc in nucs:
            print(nucs_map[nuc], end="")
        print(": ", end="")

        if idx != len(probs) - 1:
            print(f"{prob:.2f}", end=", ")
        else:
            print(f"{prob:.2f}")


# print("(", end="")
# for sample in samples:
#     idx, seq, prob = sample

#     prob = float(prob) * 1e6
#     if idx == '2500':
#         print(f"\\ldots + {prob:.3f}", end="")
#     else:
#         print(f"{prob:.3f}", end=" + ")
# print(") \\cdot 10^{-6}",)


==> svg/annotate_motif.py <==
#!/usr/bin/env python3

'''
cat svg_file | ./annotate_motif.py "255 0 0  1 2 3 7 8 9 10" \
             | ./annotate_motif.py "255 255 0  3 4 5 6 7" > new_svg_file
'''

import sys

if __name__ == "__main__":
	cmd = list(map(int, sys.argv[1].split())) # (polygon ... rgb ...)+
	rgb = cmd[:3]
	polygon = cmd[3:]

	xys = [(1e-5,1e-5)] # (x_i, y_i)'s; 1-based index
	lines = []
	first = None 
	for i, line in enumerate(sys.stdin):	
		lines.append(line.strip())
		#<ellipse cx="58.079285" cy="98.30088"
		words = line.split()
		if first is None and words[0] == "<line":
			first = i # first real line
		if words[0] == "<ellipse":
			x = float(words[1][4:-1])
			y = float(words[2][4:-1])
			if (x, y) != xys[-1]: # new point:
				xys.append((x,y))
	print("\n".join(lines[:first])) # preamble
	print('<polygon points="%s" style="fill:rgb(%d,%d,%d)" />' \
		% (" ".join("%s,%s" % xys[i] for i in polygon), *rgb))
	print("\n".join(lines[first:])) # rest of file
			
